Identifying the physical origin of gamma-ray bursts with supervised machine learning

The empirical classification of gamma-ray bursts (GRBs) into long and short GRBs based on their durations is already firmly established. This empirical classification is generally linked to the physical classification of GRBs originating from compact binary mergers and GRBs originating from massive star collapses, or Type I and II GRBs, with the majority of short GRBs belonging to Type I and the majority of long GRBs belonging to Type II. However, there is a significant overlap in the duration distributions of long and short GRBs. Furthermore, some intermingled GRBs, i.e., short-duration Type II and long-duration Type I GRBs, have been reported. A multi-parameter classification scheme of GRBs is evidently needed. In this paper, we seek to build such a classification scheme with supervised machine learning methods, chiefly XGBoost. We utilize the GRB Big Table and Greiner's GRB catalog and divide the input features into three subgroups: prompt emission, afterglow, and host galaxy. We find that the prompt emission subgroup performs the best in distinguishing between Type I and II GRBs. We also find the most important distinguishing feature in prompt emission to be T_{90}, hardness ratio, and fluence. After building the machine learning model, we apply it to the currently unclassified GRBs to predict their probabilities of being either GRB class, and we assign the most probable class of each GRB to be its possible physical class.

==> anc/prediction_results.csv <==
Name,P1,P2,Type
170325B,0.0,1.0,II
170315A,0.0,1.0,II
170309A,0.12,0.88,II
170228B,0.0,1.0,II
170208C,0.0,1.0,II
170207A,0.0,1.0,II
170206C,0.003,0.997,II
170130A,0.0,1.0,II
170121A,0.381,0.619,II
170120A,0.0,1.0,II
170114A,0.0,1.0,II
170109A,0.0,1.0,II
170101B,0.0,1.0,II
161230A,0.006,0.994,II
161229A,0.0,1.0,II
161228A,0.0,1.0,II
161228B,0.0,1.0,II
161228C,0.0,1.0,II
161217C,0.0,1.0,II
161217B,0.0,1.0,II
161212A,0.107,0.893,II
161207B,0.0,1.0,II
161207A,0.0,1.0,II
161205A,0.0,1.0,II
161203A,0.0,1.0,II
140624A,0.373,0.627,II
140428B,0.805,0.195,I
140406A,0.0,1.0,II
140311C,0.0,1.0,II
140206B,0.0,1.0,II
140105A,0.521,0.479,I
131127B,0.0,1.0,II
131125A,0.002,0.998,II
130715A,0.0,1.0,II
130701B,0.0,1.0,II
130614A,0.0,1.0,II
130604B,0.0,1.0,II
130425A,0.0,1.0,II
130320B,0.0,1.0,II
130307A,0.786,0.214,I
121122A,0.0,1.0,II
121029A,0.0,1.0,II
121012A,0.835,0.165,I
120728B,0.0,1.0,II
120707A,0.0,1.0,II
120624A,0.965,0.035,I
120605A,0.0,1.0,II
120603A,0.986,0.014,I
120519A,0.888,0.112,I
120427A,0.0,1.0,II
120402B,0.0,1.0,II
120402,0.0,1.0,II
120328B,0.0,1.0,II
120316A,0.0,1.0,II
120121B,0.012,0.988,II
110824A,0.0,1.0,II
110529A,0.656,0.344,I
110120A,0.0,1.0,II
101227C,0.0,1.0,II
101227B,0.0,1.0,II
101217,0.978,0.022,I
101216A,0.968,0.032,I
101208B,0.708,0.292,I
101206A,0.0,1.0,II
101129B,0.394,0.606,II
101126A,0.0,1.0,II
101123A,0.0,1.0,II
101104B,0.996,0.004,I
101026A,0.992,0.008,I
101024B,0.214,0.786,II
101014A,0.0,1.0,II
101009,0.413,0.587,II
100916A,0.624,0.376,I
100827A,0.996,0.004,I
100826B,0.967,0.033,I
100826A,0.0,1.0,II
100811A,0.999,0.001,I
100715A,0.0,1.0,II
100714B,0.363,0.637,II
100709A,0.0,1.0,II
100704B,0.011,0.989,II
100701B,0.0,1.0,II
100629A,0.964,0.036,I
100620A,0.0,1.0,II
100614B,0.0,1.0,II
100612B,0.0,1.0,II
100612A,0.994,0.006,I
100609A,0.0,1.0,II
100604A,0.0,1.0,II
100530A,0.0,1.0,II
100519A,0.0,1.0,II
100517F,0.0,1.0,II
100517E,0.0,1.0,II
100517D,0.0,1.0,II
100517B,0.0,1.0,II
100517A,0.0,1.0,II
100515A,0.0,1.0,II
100513B,0.0,1.0,II
100511A,0.0,1.0,II
100507A,0.0,1.0,II
100506A,0.0,1.0,II
100503A,0.0,1.0,II
100502A,0.0,1.0,II
100429A,0.0,1.0,II
100425B,0.993,0.007,I
100424C,0.0,1.0,II
100424B,0.0,1.0,II
100423B,0.0,1.0,II
100420B,0.0,1.0,II
100410B,0.0,1.0,II
100330B,0.0,1.0,II
100330A,0.0,1.0,II
100328A,0.759,0.241,I
100326B,0.0,1.0,II
100326A,0.002,0.998,II
100325B,0.0,1.0,II
100324B,0.0,1.0,II
100323A,0.0,1.0,II
100322A,0.0,1.0,II
100318A,0.0,1.0,II
100315A,0.0,1.0,II
100313B,0.0,1.0,II
100313A,0.0,1.0,II
100311A,0.001,0.999,II
100307A,0.0,1.0,II
100306A,0.0,1.0,II
100304B,0.0,1.0,II
100304A,0.0,1.0,II
100301B,0.0,1.0,II
100228B,0.0,1.0,II
100228A,0.0,1.0,II
100225D,0.0,1.0,II
100225C,0.0,1.0,II
100225B,0.0,1.0,II
100224B,0.0,1.0,II
100223A,0.992,0.008,I
100221A,0.0,1.0,II
100219B,0.0,1.0,II
100218A,0.0,1.0,II
100212B,0.0,1.0,II
100211A,0.0,1.0,II
100210A,0.0,1.0,II
100207B,0.0,1.0,II
100207A,0.0,1.0,II
100205B,0.0,1.0,II
100204B,0.0,1.0,II
100204A,0.0,1.0,II
100201A,0.0,1.0,II
100131A,0.0,1.0,II
100130B,0.0,1.0,II
100130A,0.0,1.0,II
100122A,0.0,1.0,II
100118A,0.001,0.999,II
100112A,0.0,1.0,II
100107A,0.992,0.008,I
100101C,0.375,0.625,II
100101A,0.676,0.324,I
091231B,0.0,1.0,II
091231A,0.0,1.0,II
091230C,0.0,1.0,II
091230B,0.0,1.0,II
091227A,0.0,1.0,II
091224A,0.995,0.005,I
091223B,0.0,1.0,II
091223A,0.997,0.003,I
091220A,0.0,1.0,II
091219A,0.0,1.0,II
091215A,0.0,1.0,II
091209A,0.0,1.0,II
091207A,0.0,1.0,II
091202C,0.0,1.0,II
091202B,0.0,1.0,II
091201A,0.0,1.0,II
091128A,0.0,1.0,II
091126B,0.977,0.023,I
091126A,0.741,0.259,I
091123B,0.0,1.0,II
091123A,0.0,1.0,II
091122A,0.884,0.116,I
091117C,0.0,1.0,II
091117B,0.997,0.003,I
091115A,0.0,1.0,II
091114,0.526,0.474,I
091112B,0.0,1.0,II
091109C,0.0,1.0,II
091107A,0.0,1.0,II
091103A,0.0,1.0,II
091101A,0.0,1.0,II
091030B,0.0,1.0,II
091030A,0.0,1.0,II
091026B,0.0,1.0,II
091023A,0.0,1.0,II
091020B,0.0,1.0,II
091019A,0.996,0.004,I
091017B,0.0,1.0,II
091017A,0.001,0.999,II
091015B,0.0,1.0,II
091012A,0.994,0.006,I
091005A,0.0,1.0,II
090928A,0.0,1.0,II
090925A,0.0,1.0,II
090924A,0.748,0.252,I
090922B,0.0,1.0,II
090922A,0.0,1.0,II
090920A,0.0,1.0,II
090917A,0.0,1.0,II
090910A,0.0,1.0,II
090909A,0.0,1.0,II
090908B,0.0,1.0,II
090908A,0.0,1.0,II
090907B,0.994,0.006,I
090907A,0.0,1.0,II
090904C,0.0,1.0,II
090902A,0.001,0.999,II
090901,0.628,0.372,I
090829B,0.0,1.0,II
090829A,0.0,1.0,II
090828A,0.0,1.0,II
090826A,0.0,1.0,II
090824A,0.0,1.0,II
090823B,0.0,1.0,II
090820B,0.0,1.0,II
090820A,0.001,0.999,II
090815D,0.0,1.0,II
090815B,0.0,1.0,II
090815A,0.0,1.0,II
090814D,0.0,1.0,II
090814C,0.545,0.455,I
090811A,0.0,1.0,II
090810B,0.0,1.0,II
090810A,0.0,1.0,II
090809B,0.0,1.0,II
090807B,0.0,1.0,II
090805A,0.0,1.0,II
090804A,0.0,1.0,II
090802B,0.0,1.0,II
090802A,0.677,0.323,I
090730A,0.0,1.0,II
090725A,0.0,1.0,II
090721,0.996,0.004,I
090720B,0.88,0.12,I
090719A,0.0,1.0,II
090718B,0.0,1.0,II
090718A,0.0,1.0,II
090717B,0.998,0.002,I
090717A,0.0,1.0,II
090713A,0.0,1.0,II
090711A,0.0,1.0,II
090706A,0.0,1.0,II
090704B,0.0,1.0,II
090703A,0.0,1.0,II
090701A,0.0,1.0,II
090630A,0.0,1.0,II
090629A,0.0,1.0,II
090625A,0.0,1.0,II
090623B,0.0,1.0,II
090623A,0.0,1.0,II
090621D,0.0,1.0,II
090621C,0.0,1.0,II
090620B,0.96,0.04,I
090620A,0.0,1.0,II
090617A,0.065,0.935,II
090612A,0.0,1.0,II
090610C,0.0,1.0,II
090610B,0.0,1.0,II
090608A,0.0,1.0,II
090606A,0.0,1.0,II
090602A,0.0,1.0,II
090530B,0.0,1.0,II
090529C,0.0,1.0,II
090529B,0.0,1.0,II
090528B,0.0,1.0,II
090528A,0.0,1.0,II
090525,0.972,0.028,I
090524A,0.0,1.0,II
090523B,0.995,0.005,I
090522A,0.0,1.0,II
090520D,0.0,1.0,II
090520C,0.0,1.0,II
090519B,0.0,1.0,II
090518B,0.0,1.0,II
090516C,0.0,1.0,II
090516B,0.0,1.0,II
090514C,0.0,1.0,II
090514B,0.03,0.97,II
090514A,0.0,1.0,II
090513B,0.0,1.0,II
090513A,0.0,1.0,II
090511A,0.0,1.0,II
090510B,0.002,0.998,II
090502A,0.0,1.0,II
090429D,0.481,0.519,II
090429C,0.0,1.0,II
090428B,0.0,1.0,II
090428A,0.0,1.0,II
090427C,0.0,1.0,II
090427B,0.942,0.058,I
090426C,0.0,1.0,II
090426B,0.0,1.0,II
090425A,0.0,1.0,II
090419B,0.0,1.0,II
090413A,0.0,1.0,II
090412A,0.96,0.04,I
090411B,0.0,1.0,II
090411A,0.0,1.0,II
090409A,0.0,1.0,II
090403A,0.0,1.0,II
090330A,0.0,1.0,II
090328B,0.182,0.818,II
090327A,0.0,1.0,II
090326A,0.0,1.0,II
090320C,0.056,0.944,II
090320B,0.0,1.0,II
090320A,0.0,1.0,II
090319A,0.0,1.0,II
090316A,0.0,1.0,II
090310A,0.0,1.0,II
090309B,0.0,1.0,II
090308B,0.857,0.143,I
090307B,0.0,1.0,II
090306C,0.0,1.0,II
090305B,0.978,0.022,I
090304A,0.049,0.951,II
090301B,0.0,1.0,II
090228B,0.0,1.0,II
090228A,0.601,0.399,I
090227B,0.985,0.015,I
090227A,0.0,1.0,II
090222A,0.0,1.0,II
090219A,0.99,0.01,I
090213A,0.0,1.0,II
090209,0.997,0.003,I
090207B,0.997,0.003,I
090207A,0.001,0.999,II
090206A,0.728,0.272,I
090202A,0.0,1.0,II
090131A,0.001,0.999,II
090126C,0.956,0.044,I
090126B,0.0,1.0,II
090120A,0.894,0.106,I
090117C,0.0,1.0,II
090117B,0.0,1.0,II
090112B,0.0,1.0,II
090112A,0.0,1.0,II
090109A,0.021,0.979,II
090108B,0.996,0.004,I
090108A,0.396,0.604,II
090101A,0.0,1.0,II
081231A,0.0,1.0,II
081230B,0.993,0.007,I
081229B,0.994,0.006,I
081229A,0.994,0.006,I
081226C,0.0,1.0,II
081225A,0.0,1.0,II
081224A,0.0,1.0,II
081223A,0.33,0.67,II
081217A,0.0,1.0,II
081216A,0.469,0.531,II
081215B,0.0,1.0,II
081215A,0.0,1.0,II
081209A,0.992,0.008,I
081207A,0.0,1.0,II
081206C,0.0,1.0,II
081206B,0.0,1.0,II
081206A,0.0,1.0,II
081204C,0.0,1.0,II
081130B,0.0,1.0,II
081130A,0.113,0.887,II
081129A,0.0,1.0,II
081125A,0.0,1.0,II
081124A,0.0,1.0,II
081122B,0.994,0.006,I
081122A,0.0,1.0,II
081120A,0.0,1.0,II
081118B,0.0,1.0,II
081110B,0.826,0.174,I
081110A,0.0,1.0,II
081107A,0.001,0.999,II
081102B,0.092,0.908,II
081101C,0.0,1.0,II
081101B,0.0,1.0,II
081028B,0.0,1.0,II
081024C,0.0,1.0,II
081022A,0.0,1.0,II
081021A,0.0,1.0,II
081017B,0.0,1.0,II
081009B,0.0,1.0,II
081009A,0.0,1.0,II
081006B,0.001,0.999,II
081006A,0.0,1.0,II
081004B,0.994,0.006,I
081003C,0.0,1.0,II
080927A,0.0,1.0,II
080925A,0.0,1.0,II
080924A,0.0,1.0,II
080920A,0.0,1.0,II
080919B,0.992,0.008,I
080913B,0.0,1.0,II
080912A,0.0,1.0,II
080906B,0.0,1.0,II
080905C,0.0,1.0,II
080904A,0.0,1.0,II
080831B,0.0,1.0,II
080830A,0.0,1.0,II
080829A,0.0,1.0,II
080825C,0.0,1.0,II
080824A,0.0,1.0,II
080823A,0.0,1.0,II
080821A,0.0,1.0,II
080818B,0.0,1.0,II
080818A,0.0,1.0,II
080817B,0.001,0.999,II
080817A,0.0,1.0,II
080816B,0.002,0.998,II
080816A,0.0,1.0,II
080815A,0.983,0.017,I
080812A,0.0,1.0,II
080809A,0.0,1.0,II
080808C,0.0,1.0,II
080808B,0.0,1.0,II
080808A,0.0,1.0,II
080807A,0.096,0.904,II
080806B,0.0,1.0,II
080806A,0.01,0.99,II
080805C,0.0,1.0,II
080805B,0.0,1.0,II
080804B,0.0,1.0,II
080803A,0.0,1.0,II
080802A,0.854,0.146,I
080730B,0.0,1.0,II
080730A,0.0,1.0,II
080724A,0.0,1.0,II
080723D,0.0,1.0,II
080717A,0.0,1.0,II
080715A,0.0,1.0,II
080714C,0.0,1.0,II
080714B,0.0,1.0,II
080611B,0.927,0.073,I
080528B,0.929,0.071,I
080507C,0.995,0.005,I
080411B,0.996,0.004,I
080321,0.989,0.011,I
080318B,0.227,0.773,II
080317,0.997,0.003,I
080223A,0.0,1.0,II
080222B,0.974,0.026,I
080222A,0.006,0.994,II
080204,0.707,0.293,I
080203,0.983,0.017,I
080114,0.0,1.0,II
080109,0.201,0.799,II
071204,0.989,0.011,I
071126,0.996,0.004,I
071030B,0.924,0.076,I
070915,0.941,0.059,I
070912A,0.0,1.0,II
070910,0.988,0.012,I
070825,0.0,1.0,II
070824,0.556,0.444,I
070821,0.004,0.996,II
070626,0.0,1.0,II
070622,0.0,1.0,II
070614,0.99,0.01,I
070610,0.001,0.999,II
070516,0.999,0.001,I
070512,0.001,0.999,II
070321,0.981,0.019,I
070222,0.235,0.765,II
070201B,0.518,0.482,I
070129B,0.605,0.395,I
070113,0.102,0.898,II
061229C,0.0,1.0,II
061212,0.0,1.0,II
061201B,0.649,0.351,I
061128,0.998,0.002,I
061113,0.0,1.0,II
061111,0.696,0.304,I
061108B,0.18,0.82,II
061003,0.993,0.007,I
060920,0.0,1.0,II
060725,0.949,0.051,I
060708B,0.019,0.981,II
060622,0.0,1.0,II
060614B,0.991,0.009,I
060610,0.993,0.007,I
060528,0.0,1.0,II
060428C,0.002,0.998,II
060427B,0.998,0.002,I
060425,0.189,0.811,II
060421B,0.0,1.0,II
060415B,0.998,0.002,I
060401,0.001,0.999,II
060325,0.0,1.0,II
060306C,0.922,0.078,I
060306B,0.928,0.072,I
060303,0.625,0.375,I
060228B,0.988,0.012,I
060228,0.0,1.0,II
060224,0.0,1.0,II
060223C,0.996,0.004,I
060221C,0.989,0.011,I
060203B,0.691,0.309,I
060101,0.0,1.0,II
051220A,0.0,1.0,II
051127,0.992,0.008,I
051111B,0.766,0.234,I
050829,0.956,0.044,I
050825,0.985,0.015,I
050824B,0.994,0.006,I
050821,0.791,0.209,I
050809,0.038,0.962,II
050805,0.999,0.001,I
050730B,0.316,0.684,II
050729,0.0,1.0,II
050531,0.0,1.0,II
050527,0.247,0.753,II
050525B,0.0,1.0,II
050513,0.902,0.098,I
050409,0.751,0.249,I
050404,0.0,1.0,II
050328,0.498,0.502,II
050316,0.991,0.009,I
050312B,0.989,0.011,I
050312,0.996,0.004,I
050216,0.058,0.942,II
050213A,0.0,1.0,II
050212,0.947,0.053,I
050208,0.988,0.012,I
050112,0.883,0.117,I
050111,0.992,0.008,I
041231B,0.992,0.008,I
041231,0.909,0.091,I
041213A,0.993,0.007,I
041212A,0.0,1.0,II
041211D,0.001,0.999,II
041211C,0.001,0.999,II
041202,0.0,1.0,II
041127,0.0,1.0,II
041125,0.0,1.0,II
041018,0.0,1.0,II
041013B,0.997,0.003,I
041010B,0.334,0.666,II
041010,0.998,0.002,I
041007B,0.643,0.357,I
041007,0.162,0.838,II
041004,0.0,1.0,II
040926,0.001,0.999,II
040925,0.0,1.0,II
040921B,0.994,0.006,I
040912A,0.0,1.0,II
040831,0.832,0.168,I
040818,0.001,0.999,II
040816,0.996,0.004,I
040731,0.0,1.0,II
040719B,0.023,0.977,II
040611,0.0,1.0,II
040605D,0.998,0.002,I
040605B,0.996,0.004,I
040528,0.0,1.0,II
040421A,0.001,0.999,II
040413B,0.356,0.644,II
040329,0.058,0.942,II
040324,0.98,0.02,I
040322,0.995,0.005,I
040316,0.0,1.0,II
040312,0.661,0.339,I
040302B,0.0,1.0,II
040220,0.0,1.0,II
040210,0.026,0.974,II
040207,0.0,1.0,II
040129,0.121,0.879,II
031219A,0.001,0.999,II
031218B,0.905,0.095,I
031218,0.996,0.004,I
031214,0.965,0.035,I
031208B,0.995,0.005,I
031120,0.0,1.0,II
031118,0.997,0.003,I
031109A,0.0,1.0,II
031108,0.0,1.0,II
031107,0.0,1.0,II
031027,0.0,1.0,II
031026B,0.272,0.728,II
030929,0.917,0.083,I
030926,0.992,0.008,I
030922B,0.0,1.0,II
030916,0.994,0.006,I
030827,0.469,0.531,II
030726A,0.0,1.0,II
030721,0.0,1.0,II
030629,0.193,0.807,II
030626,0.0,1.0,II
030607,0.995,0.005,I
030601,0.0,1.0,II
030529,0.002,0.998,II
030523,0.996,0.004,I
030518A,0.0,1.0,II
030505B,0.0,1.0,II
030501C,0.983,0.017,I
030428,0.001,0.999,II
030421,0.0,1.0,II
030410,0.348,0.652,II
030406,0.0,1.0,II
030320B,0.0,1.0,II
030307,0.002,0.998,II
030225,0.0,1.0,II
030223,0.0,1.0,II
030210,0.989,0.011,I
030206,0.986,0.014,I
030117,0.951,0.049,I
030110,0.994,0.006,I
030105,0.848,0.152,I
030101,0.029,0.971,II
021226,0.999,0.001,I
021119,0.0,1.0,II
020924,0.99,0.01,I
020828,0.664,0.336,I
020819A,0.241,0.759,II
020731B,0.996,0.004,I
020731A,0.604,0.396,I
020715C,0.374,0.626,II
020715B,0.001,0.999,II
020625,0.003,0.997,II
020602B,0.996,0.004,I
020525B,0.997,0.003,I
020426,0.987,0.013,I
020326,0.998,0.002,I
020317,0.0,1.0,II
020311,0.0,1.0,II
020306,0.998,0.002,I
020305,0.0,1.0,II
020218B,0.967,0.033,I
020218,0.0,1.0,II
020214,0.003,0.997,II
020117,0.916,0.084,I
020116,0.194,0.806,II
020113A,0.975,0.025,I
011216,0.101,0.899,II
011212,0.0,1.0,II
011103,0.0,1.0,II
011101,0.959,0.041,I
011024,0.123,0.877,II
011003,0.0,1.0,II
010928,0.0,1.0,II
010923,0.042,0.958,II
010922,0.0,1.0,II
010826,0.0,1.0,II
010818A,0.0,1.0,II
010804,0.0,1.0,II
010801,0.0,1.0,II
010721,0.006,0.994,II
010715,0.0,1.0,II
010711,0.0,1.0,II
010710B,0.0,1.0,II
010629B,0.0,1.0,II
010628A,0.398,0.602,II
010624,0.843,0.157,I
010619A,0.0,1.0,II
010616B,0.981,0.019,I
010521,0.0,1.0,II
010517,0.0,1.0,II
010504,0.001,0.999,II
010427D,0.995,0.005,I
010427B,0.001,0.999,II
010420B,0.994,0.006,I
010418,0.0,1.0,II
010408B,0.0,1.0,II
010317,0.277,0.723,II
010308,0.729,0.271,I
010226A,0.0,1.0,II
010225,0.0,1.0,II
010127,0.0,1.0,II
010126A,0.009,0.991,II
010119A,0.625,0.375,I
001228,0.0,1.0,II
001226A,0.0,1.0,II
001225,0.0,1.0,II
001219A,0.0,1.0,II
001217,0.0,1.0,II
001213,0.0,1.0,II
001212A,0.001,0.999,II
001207C,0.995,0.005,I
001206C,0.0,1.0,II
001206A,0.0,1.0,II
001204B,0.435,0.565,II
001115,0.0,1.0,II
001110,0.0,1.0,II
001022C,0.94,0.06,I
001013,0.0,1.0,II
000928,0.999,0.001,I
000906,0.0,1.0,II
000904,0.0,1.0,II
000821B,0.366,0.634,II
000718B,0.0,1.0,II
000707A,0.93,0.07,I
000701B,0.013,0.987,II
000623,0.985,0.015,I
000621,0.0,1.0,II
000608B,0.379,0.621,II
000526B,0.99,0.01,I
000526A,0.0,1.0,II
000525B,0.21,0.79,II
000524A,0.025,0.975,II
000520A,0.0,1.0,II
000518,0.001,0.999,II
000513A,0.999,0.001,I
000511B,0.0,1.0,II
000511A,0.0,1.0,II
000508C,0.0,1.0,II
000508A,0.812,0.188,I
000502D,0.399,0.601,II
000424A,0.001,0.999,II
000421,0.0,1.0,II
000420C,0.004,0.996,II
000420B,0.0,1.0,II
000420A,0.973,0.027,I
000418A,0.158,0.842,II
000417A,0.605,0.395,I
000415C,0.96,0.04,I
000415B,0.0,1.0,II
000412,0.001,0.999,II
000410B,0.544,0.456,I
000409,0.0,1.0,II
000408A,0.915,0.085,I
000407,0.0,1.0,II
000403A,0.0,1.0,II
000402B,0.0,1.0,II
000401A,0.0,1.0,II
000331C,0.0,1.0,II
000331B,0.0,1.0,II
000328,0.0,1.0,II
000327,0.0,1.0,II
000326B,0.001,0.999,II
000324A,0.0,1.0,II
000321A,0.924,0.076,I
000320A,0.0,1.0,II
000319A,0.999,0.001,I
000317B,0.0,1.0,II
000314,0.0,1.0,II
000313B,0.991,0.009,I
000312,0.0,1.0,II
000310B,0.0,1.0,II
000310,0.921,0.079,I
000306B,0.996,0.004,I
000306,0.0,1.0,II
000303A,0.0,1.0,II
000302B,0.001,0.999,II
000302A,0.0,1.0,II
000301C,0.0,1.0,II
000229,0.0,1.0,II
000227,0.0,1.0,II
000226C,0.967,0.033,I
000226B,0.0,1.0,II
000226,0.0,1.0,II
000225,0.0,1.0,II
000222,0.521,0.479,I
000221,0.001,0.999,II
000220,0.0,1.0,II
000218B,0.002,0.998,II
000218A,0.0,1.0,II
000217,0.0,1.0,II
000213,0.857,0.143,I
000212B,0.0,1.0,II
000205A,0.0,1.0,II
000203,0.41,0.59,II
000202,0.028,0.972,II
000201A,0.0,1.0,II
000130,0.002,0.998,II
000126B,0.0,1.0,II
000126,0.0,1.0,II
000123,0.0,1.0,II
000122,0.0,1.0,II
000119B,0.0,1.0,II
000114C,0.77,0.23,I
000113,0.0,1.0,II
000111,0.001,0.999,II
000110B,0.0,1.0,II
000110,0.001,0.999,II
000109,0.001,0.999,II
000108,0.094,0.906,II
000107D,0.0,1.0,II
000107C,0.0,1.0,II
000107A,0.0,1.0,II
000104B,0.0,1.0,II
000104A,0.0,1.0,II
000103,0.0,1.0,II
000101,0.001,0.999,II
991229A,0.0,1.0,II
991228B,0.0,1.0,II
991228A,0.979,0.021,I
991226C,0.0,1.0,II
991226B,0.988,0.012,I
991226A,0.0,1.0,II
991221,0.0,1.0,II
991219,0.813,0.187,I
991216A,0.001,0.999,II
991213,0.0,1.0,II
991211B,0.0,1.0,II
991211A,0.884,0.116,I
991210C,0.0,1.0,II
991205C,0.0,1.0,II
991201B,0.0,1.0,II
991129B,0.0,1.0,II
991129,0.0,1.0,II
991127,0.001,0.999,II
991124B,0.0,1.0,II
991122C,0.0,1.0,II
991122A,0.0,1.0,II
991121,0.0,1.0,II
991120,0.0,1.0,II
991117,0.0,1.0,II
991116,0.0,1.0,II
991115,0.0,1.0,II
991113,0.0,1.0,II
991109B,0.998,0.002,I
991108,0.001,0.999,II
991107,0.0,1.0,II
991105A,0.0,1.0,II
991104,0.0,1.0,II
991103,0.0,1.0,II
991101C,0.0,1.0,II
991030,0.0,1.0,II
991029,0.624,0.376,I
991027,0.0,1.0,II
991025,0.0,1.0,II
991023,0.0,1.0,II
991020,0.166,0.834,II
991018,0.001,0.999,II
991015,0.001,0.999,II
991013B,0.0,1.0,II
991011C,0.0,1.0,II
991011A,0.0,1.0,II
991009,0.0,1.0,II
991007B,0.938,0.062,I
991005B,0.0,1.0,II
991005,0.995,0.005,I
991004F,0.0,1.0,II
991004D,0.0,1.0,II
991004C,0.0,1.0,II
991001,0.0,1.0,II
990930,0.0,1.0,II
990925C,0.001,0.999,II
990918,0.0,1.0,II
990917D,0.0,1.0,II
990915B,0.003,0.997,II
990913A,0.0,1.0,II
990912,0.0,1.0,II
990906,0.798,0.202,I
990905,0.001,0.999,II
990904B,0.001,0.999,II
990903B,0.0,1.0,II
990902,0.0,1.0,II
990831,0.928,0.072,I
990829D,0.0,1.0,II
990829C,0.0,1.0,II
990828,0.0,1.0,II
990824C,0.908,0.092,I
990822B,0.0,1.0,II
990822,0.0,1.0,II
990816,0.0,1.0,II
990814B,0.994,0.006,I
990810C,0.0,1.0,II
990810B,0.943,0.057,I
990810,0.0,1.0,II
990809,0.0,1.0,II
990807,0.0,1.0,II
990806C,0.995,0.005,I
990806A,0.0,1.0,II
990803B,0.001,0.999,II
990802A,0.0,1.0,II
990730B,0.001,0.999,II
990730A,0.0,1.0,II
990728,0.0,1.0,II
990726B,0.0,1.0,II
990726,0.0,1.0,II
990725B,0.0,1.0,II
990724,0.001,0.999,II
990720D,0.783,0.217,I
990720B,0.0,1.0,II
990719C,0.995,0.005,I
990719B,0.0,1.0,II
990718,0.011,0.989,II
990716B,0.0,1.0,II
990716A,0.001,0.999,II
990715C,0.0,1.0,II
990712C,0.0,1.0,II
990712A,0.003,0.997,II
990711C,0.0,1.0,II
990709,0.0,1.0,II
990708,0.0,1.0,II
990707B,0.0,1.0,II
990706B,0.0,1.0,II
990705B,0.254,0.746,II
990703,0.0,1.0,II
990701C,0.988,0.012,I
990701B,0.0,1.0,II
990622B,0.0,1.0,II
990620C,0.0,1.0,II
990620B,0.0,1.0,II
990620,0.001,0.999,II
990618A,0.0,1.0,II
990616,0.0,1.0,II
990615B,0.0,1.0,II
990614,0.0,1.0,II
990611C,0.0,1.0,II
990611B,0.0,1.0,II
990611A,0.0,1.0,II
990610C,0.0,1.0,II
990610B,0.993,0.007,I
990610,0.0,1.0,II
990605B,0.002,0.998,II
990604B,0.0,1.0,II
990604A,0.0,1.0,II
990603E,0.9,0.1,I
990528,0.0,1.0,II
990527,0.872,0.128,I
990527D,0.0,1.0,II
990527B,0.998,0.002,I
990523B,0.0,1.0,II
990523A,0.0,1.0,II
990521,0.0,1.0,II
990519,0.0,1.0,II
990518B,0.001,0.999,II
990518A,0.0,1.0,II
990516C,0.092,0.908,II
990516B,0.0,1.0,II
990516A,0.0,1.0,II
990515,0.005,0.995,II
990513C,0.0,1.0,II
990513B,0.0,1.0,II
990510B,0.096,0.904,II
990508,0.986,0.014,I
990507B,0.0,1.0,II
990507,0.0,1.0,II
990506C,0.0,1.0,II
990505,0.0,1.0,II
990504C,0.499,0.501,II
990504B,0.963,0.037,I
990428,0.002,0.998,II
990426,0.0,1.0,II
990425B,0.0,1.0,II
990425A,0.004,0.996,II
990424C,0.0,1.0,II
990424B,0.0,1.0,II
990424A,0.0,1.0,II
990423,0.561,0.439,I
990420B,0.0,1.0,II
990416,0.0,1.0,II
990415B,0.999,0.001,I
990415,0.0,1.0,II
990413,0.0,1.0,II
990412B,0.0,1.0,II
990411,0.0,1.0,II
990408,0.0,1.0,II
990405B,0.503,0.497,I
990404B,0.0,1.0,II
990404A,0.993,0.007,I
990403D,0.0,1.0,II
990403C,0.0,1.0,II
990403A,0.0,1.0,II
990401,0.0,1.0,II
990330C,0.982,0.018,I
990330B,0.0,1.0,II
990330A,0.975,0.025,I
990329,0.0,1.0,II
990328,0.0,1.0,II
990327,0.981,0.019,I
990323C,0.0,1.0,II
990323,0.0,1.0,II
990322,0.006,0.994,II
990321,0.0,1.0,II
990320B,0.0,1.0,II
990320,0.0,1.0,II
990318A,0.0,1.0,II
990316B,0.0,1.0,II
990316A,0.0,1.0,II
990315,0.653,0.347,I
990314,0.0,1.0,II
990313,0.624,0.376,I
990311B,0.001,0.999,II
990308B,0.0,1.0,II
990308A,0.004,0.996,II
990307,0.487,0.513,II
990306B,0.0,1.0,II
990306,0.0,1.0,II
990305B,0.11,0.89,II
990304B,0.959,0.041,I
990304A,0.0,1.0,II
990302,0.93,0.07,I
990228A,0.0,1.0,II
990227,0.0,1.0,II
990226B,0.002,0.998,II
990226,0.001,0.999,II
990225B,0.953,0.047,I
990225,0.514,0.486,I
990221A,0.0,1.0,II
990220,0.0,1.0,II
990216B,0.002,0.998,II
990213C,0.0,1.0,II
990213,0.0,1.0,II
990210B,0.0,1.0,II
990210,0.0,1.0,II
990208B,0.991,0.009,I
990208A,0.0,1.0,II
990207B,0.0,1.0,II
990207,0.998,0.002,I
990206C,0.996,0.004,I
990206B,0.0,1.0,II
990206,0.994,0.006,I
990204,0.0,1.0,II
990202B,0.919,0.081,I
990202A,0.942,0.058,I
990131,0.0,1.0,II
990129C,0.62,0.38,I
990129B,0.0,1.0,II
990129A,0.876,0.124,I
990128C,0.0,1.0,II
990128B,0.0,1.0,II
990128,0.0,1.0,II
990126,0.991,0.009,I
990123B,0.849,0.151,I
990120,0.004,0.996,II
990118A,0.0,1.0,II
990117D,0.006,0.994,II
990117C,0.0,1.0,II
990117B,0.0,1.0,II
990113,0.0,1.0,II
990112,0.0,1.0,II
990111C,0.001,0.999,II
990111B,0.0,1.0,II
990108,0.0,1.0,II
990105,0.53,0.47,I
990104C,0.001,0.999,II
990104B,0.002,0.998,II
990103B,0.849,0.151,I
990102C,0.652,0.348,I
990102B,0.0,1.0,II
990102A,0.0,1.0,II
981231B,0.973,0.027,I
981231A,0.005,0.995,II
981230B,0.93,0.07,I
981228,0.0,1.0,II
981227,0.95,0.05,I
981226B,0.002,0.998,II
981221A,0.972,0.028,I
981218,0.978,0.022,I
981215B,0.0,1.0,II
981211,0.001,0.999,II
981205,0.0,1.0,II
981203B,0.0,1.0,II
981203A,0.001,0.999,II
981130,0.02,0.98,II
981125B,0.0,1.0,II
981125A,0.0,1.0,II
981124,0.999,0.001,I
981121,0.0,1.0,II
981117,0.0,1.0,II
981111C,0.0,1.0,II
981111B,0.0,1.0,II
981111,0.0,1.0,II
981110,0.0,1.0,II
981107,0.977,0.023,I
981105,0.0,1.0,II
981103,0.324,0.676,II
981102,0.876,0.124,I
981031,0.0,1.0,II
981030B,0.0,1.0,II
981027,0.0,1.0,II
981022C,0.993,0.007,I
981022B,0.057,0.943,II
981021B,0.007,0.993,II
981021A,0.0,1.0,II
981020,0.0,1.0,II
981018,0.0,1.0,II
981015C,0.998,0.002,I
981009C,0.894,0.106,I
981009B,0.0,1.0,II
981005,0.963,0.037,I
981002,0.0,1.0,II
980929,0.658,0.342,I
980928,0.0,1.0,II
980924,0.0,1.0,II
980923B,0.0,1.0,II
980922,0.0,1.0,II
980921,0.0,1.0,II
980920B,0.0,1.0,II
980913,0.0,1.0,II
980910B,0.865,0.135,I
980908B,0.992,0.008,I
980904C,0.001,0.999,II
980904B,0.772,0.228,I
980903,0.998,0.002,I
980829A,0.0,1.0,II
980828,0.0,1.0,II
980827C,0.0,1.0,II
980821,0.002,0.998,II
980820B,0.999,0.001,I
980819,0.0,1.0,II
980814,0.0,1.0,II
980813,0.0,1.0,II
980808A,0.0,1.0,II
980803,0.0,1.0,II
980731,0.998,0.002,I
980728,0.0,1.0,II
980722B,0.0,1.0,II
980720B,0.0,1.0,II
980718C,0.637,0.363,I
980718B,0.0,1.0,II
980712B,0.0,1.0,II
980711,0.772,0.228,I
980710,0.0,1.0,II
980707B,0.0,1.0,II
980706D,0.001,0.999,II
980706A,0.0,1.0,II
980703B,0.0,1.0,II
980629,0.0,1.0,II
980628,0.0,1.0,II
980627B,0.0,1.0,II
980627A,0.0,1.0,II
980626C,0.0,1.0,II
980626B,0.0,1.0,II
980624C,0.977,0.023,I
980624B,0.997,0.003,I
980619B,0.0,1.0,II
980619,0.983,0.017,I
980617C,0.0,1.0,II
980617B,0.0,1.0,II
980617,0.0,1.0,II
980615B,0.0,1.0,II
980614,0.0,1.0,II
980611A,0.0,1.0,II
980610C,0.001,0.999,II
980610,0.998,0.002,I
980609B,0.001,0.999,II
980605,0.997,0.003,I
980601,0.001,0.999,II
980530B,0.934,0.066,I
980530A,0.0,1.0,II
980527C,0.983,0.017,I
980527B,0.951,0.049,I
980527,0.991,0.009,I
980525,0.0,1.0,II
980523B,0.0,1.0,II
980520C,0.0,1.0,II
980519A,0.0,1.0,II
980518D,0.0,1.0,II
980518C,0.0,1.0,II
980513,0.316,0.684,II
980511,0.0,1.0,II
980508B,0.0,1.0,II
980503,0.0,1.0,II
980501,0.951,0.049,I
980430C,0.994,0.006,I
980430A,0.997,0.003,I
980429B,0.997,0.003,I
980428,0.0,1.0,II
980427,0.871,0.129,I
980426,0.002,0.998,II
980425A,0.0,1.0,II
980424,0.0,1.0,II
980423,0.974,0.026,I
980421C,0.902,0.098,I
980421B,0.0,1.0,II
980421,0.003,0.997,II
980420,0.001,0.999,II
980419B,0.972,0.028,I
980416B,0.958,0.042,I
980413B,0.0,1.0,II
980409,0.0,1.0,II
980407B,0.999,0.001,I
980404B,0.0,1.0,II
980404,0.98,0.02,I
980402,0.0,1.0,II
980401C,0.0,1.0,II
980401B,0.0,1.0,II
980401A,0.0,1.0,II
980331B,0.924,0.076,I
980331A,0.0,1.0,II
980330,0.782,0.218,I
980329C,0.0,1.0,II
980327,0.005,0.995,II
980326B,0.883,0.117,I
980325C,0.0,1.0,II
980325B,0.0,1.0,II
980322,0.0,1.0,II
980321,0.0,1.0,II
980320B,0.0,1.0,II
980319,0.0,1.0,II
980315E,0.991,0.009,I
980315D,0.738,0.262,I
980315B,0.0,1.0,II
980315A,0.0,1.0,II
980313,0.0,1.0,II
980312,0.141,0.859,II
980310C,0.911,0.089,I
980310A,0.055,0.945,II
980309A,0.0,1.0,II
980308B,0.0,1.0,II
980306C,0.001,0.999,II
980306B,0.0,1.0,II
980302B,0.98,0.02,I
980302,0.0,1.0,II
980301D,0.0,1.0,II
980301C,0.0,1.0,II
980301B,0.0,1.0,II
980301A,0.0,1.0,II
980228B,0.091,0.909,II
980226B,0.001,0.999,II
980225,0.0,1.0,II
980223B,0.0,1.0,II
980222B,0.0,1.0,II
980222,0.0,1.0,II
980218B,0.997,0.003,I
980218A,0.0,1.0,II
980215,0.0,1.0,II
980214B,0.0,1.0,II
980214A,0.0,1.0,II
980213A,0.0,1.0,II
980208B,0.001,0.999,II
980208A,0.0,1.0,II
980207B,0.913,0.087,I
980207A,0.0,1.0,II
980206,0.0,1.0,II
980205,0.907,0.093,I
980203C,0.793,0.207,I
980203B,0.0,1.0,II
980202,0.0,1.0,II
980129,0.0,1.0,II
980127,0.0,1.0,II
980126,0.0,1.0,II
980125B,0.001,0.999,II
980124D,0.001,0.999,II
980124C,0.0,1.0,II
980124B,0.0,1.0,II
980124A,0.001,0.999,II
980116B,0.998,0.002,I
980114,0.995,0.005,I
980112D,0.324,0.676,II
980110,0.0,1.0,II
980107,0.442,0.558,II
980105,0.0,1.0,II
980103A,0.0,1.0,II
980101,0.0,1.0,II
971230C,0.0,1.0,II
971230B,0.0,1.0,II
971230,0.995,0.005,I
971229,0.0,1.0,II
971228C,0.999,0.001,I
971223C,0.0,1.0,II
971223A,0.0,1.0,II
971222,0.983,0.017,I
971221,0.813,0.187,I
971220B,0.999,0.001,I
971220A,0.007,0.993,II
971219C,0.0,1.0,II
971218C,0.0,1.0,II
971218B,0.733,0.267,I
971216B,0.0,1.0,II
971214A,0.0,1.0,II
971212,0.0,1.0,II
971210B,0.0,1.0,II
971210,0.001,0.999,II
971209,0.097,0.903,II
971208B,0.0,1.0,II
971208A,0.0,1.0,II
971207D,0.0,1.0,II
971207C,0.0,1.0,II
971207A,0.0,1.0,II
971206B,0.0,1.0,II
971206A,0.0,1.0,II
971204,0.0,1.0,II
971127,0.0,1.0,II
971125A,0.0,1.0,II
971124,0.0,1.0,II
971122B,0.0,1.0,II
971122,0.0,1.0,II
971121,0.0,1.0,II
971120,0.241,0.759,II
971118C,0.0,1.0,II
971118B,0.915,0.085,I
971114,0.0,1.0,II
971110,0.0,1.0,II
971108,0.634,0.366,I
971104,0.949,0.051,I
971031,0.998,0.002,I
971029B,0.0,1.0,II
971029A,0.0,1.0,II
971028B,0.995,0.005,I
971027D,0.0,1.0,II
971027A,0.0,1.0,II
971024C,0.0,1.0,II
971023D,0.706,0.294,I
971023C,0.509,0.491,I
971023B,0.0,1.0,II
971022C,0.0,1.0,II
971022A,0.0,1.0,II
971021,0.0,1.0,II
971020B,0.0,1.0,II
971019,0.0,1.0,II
971016,0.997,0.003,I
971015C,0.0,1.0,II
971015B,0.004,0.996,II
971015,0.0,1.0,II
971014,0.971,0.029,I
971013,0.0,1.0,II
971012,0.002,0.998,II
971011,0.0,1.0,II
971009B,0.0,1.0,II
971009A,0.0,1.0,II
971006,0.001,0.999,II
971005,0.0,1.0,II
971004B,0.002,0.998,II
971004A,0.002,0.998,II
971002B,0.0,1.0,II
971002,0.0,1.0,II
970930C,0.0,1.0,II
970930B,0.0,1.0,II
970928,0.007,0.993,II
970926C,0.006,0.994,II
970926B,0.0,1.0,II
970926A,0.499,0.501,II
970925,0.0,1.0,II
970925B,0.0,1.0,II
970924B,0.0,1.0,II
970923,0.248,0.752,II
970922A,0.0,1.0,II
970921,0.267,0.733,II
970919C,0.0,1.0,II
970919B,0.0,1.0,II
970919A,0.0,1.0,II
970918B,0.955,0.045,I
970918A,0.814,0.186,I
970912B,0.001,0.999,II
970910B,0.526,0.474,I
970910,0.001,0.999,II
970908B,0.99,0.01,I
970907C,0.0,1.0,II
970907B,0.851,0.149,I
970907,0.0,1.0,II
970906,0.141,0.859,II
970904,0.892,0.108,I
970903B,0.813,0.187,I
970902C,0.995,0.005,I
970902B,0.0,1.0,II
970902A,0.949,0.051,I
970831,0.0,1.0,II
970829,0.0,1.0,II
970827B,0.0,1.0,II
970826,0.728,0.272,I
970825B,0.0,1.0,II
970824D,0.0,1.0,II
970824C,0.995,0.005,I
970824A,0.0,1.0,II
970821B,0.0,1.0,II
970820,0.902,0.098,I
970818,0.067,0.933,II
970817C,0.911,0.089,I
970817B,0.0,1.0,II
970816,0.001,0.999,II
970814,0.0,1.0,II
970809B,0.004,0.996,II
970809A,0.0,1.0,II
970807,0.0,1.0,II
970807B,0.0,1.0,II
970803,0.993,0.007,I
970802B,0.0,1.0,II
970802A,0.0,1.0,II
970801,0.0,1.0,II
970731,0.0,1.0,II
970725B,0.0,1.0,II
970725A,0.0,1.0,II
970723,0.0,1.0,II
970720,0.0,1.0,II
970716B,0.0,1.0,II
970715B,0.0,1.0,II
970715,0.0,1.0,II
970714B,0.041,0.959,II
970714A,0.0,1.0,II
970713C,0.0,1.0,II
970713B,0.0,1.0,II
970713A,0.0,1.0,II
970709B,0.0,1.0,II
970709,0.07,0.93,II
970708B,0.2,0.8,II
970708A,0.0,1.0,II
970707A,0.0,1.0,II
970706,0.0,1.0,II
970704,0.984,0.016,I
970701,0.032,0.968,II
970629,0.0,1.0,II
970628D,0.998,0.002,I
970628C,0.0,1.0,II
970628B,0.0,1.0,II
970627D,0.002,0.998,II
970627C,0.0,1.0,II
970627A,0.0,1.0,II
970626,0.821,0.179,I
970625B,0.0,1.0,II
970625A,0.91,0.09,I
970624C,0.999,0.001,I
970624B,0.0,1.0,II
970624A,0.0,1.0,II
970617C,0.503,0.497,I
970616A,0.0,1.0,II
970614B,0.002,0.998,II
970614,0.0,1.0,II
970613C,0.0,1.0,II
970613B,0.0,1.0,II
970612C,0.0,1.0,II
970612B,0.001,0.999,II
970612A,0.974,0.026,I
970611,0.677,0.323,I
970609,0.0,1.0,II
970608,0.662,0.338,I
970604,0.874,0.126,I
970603B,0.956,0.044,I
970603A,0.0,1.0,II
970530,0.0,1.0,II
970529,0.0,1.0,II
970526,0.0,1.0,II
970525B,0.001,0.999,II
970522,0.503,0.497,I
970521B,0.999,0.001,I
970521,0.938,0.062,I
970517B,0.001,0.999,II
970517A,0.0,1.0,II
970516,0.0,1.0,II
970514,0.874,0.126,I
970511,0.0,1.0,II
970510B,0.002,0.998,II
970510A,0.0,1.0,II
970509,0.0,1.0,II
970507,0.0,1.0,II
970506,0.02,0.98,II
970505,0.001,0.999,II
970503,0.116,0.884,II
970501B,0.0,1.0,II
970430,0.993,0.007,I
970429,0.0,1.0,II
970428,0.972,0.028,I
970427,0.998,0.002,I
970424D,0.0,1.0,II
970424C,0.251,0.749,II
970424B,0.0,1.0,II
970424A,0.0,1.0,II
970423,0.001,0.999,II
970420,0.001,0.999,II
970419,0.0,1.0,II
970417E,0.0,1.0,II
970417D,0.0,1.0,II
970417B,0.0,1.0,II
970416B,0.0,1.0,II
970415,0.667,0.333,I
970414C,0.624,0.376,I
970414B,0.766,0.234,I
970414A,0.0,1.0,II
970411,0.0,1.0,II
970409,0.0,1.0,II
970408B,0.999,0.001,I
970408A,0.0,1.0,II
970405A,0.0,1.0,II
970404D,0.0,1.0,II
970403B,0.0,1.0,II
970403A,0.685,0.315,I
970402C,0.0,1.0,II
970402B,0.001,0.999,II
970330A,0.0,1.0,II
970329B,0.997,0.003,I
970329A,0.966,0.034,I
970328A,0.001,0.999,II
970327A,0.0,1.0,II
970326C,0.001,0.999,II
970326A,0.0,1.0,II
970324,0.0,1.0,II
970321,0.0,1.0,II
970317B,0.0,1.0,II
970317A,0.003,0.997,II
970315D,0.0,1.0,II
970315C,0.978,0.022,I
970315A,0.0,1.0,II
970313B,0.953,0.047,I
970313,0.0,1.0,II
970312,0.0,1.0,II
970311C,0.0,1.0,II
970308,0.606,0.394,I
970307,0.0,1.0,II
970306,0.001,0.999,II
970304,0.0,1.0,II
970302B,0.001,0.999,II
970302A,0.0,1.0,II
970227B,0.999,0.001,I
970227A,0.0,1.0,II
970226B,0.0,1.0,II
970226A,0.0,1.0,II
970224,0.0,1.0,II
970223B,0.0,1.0,II
970221B,0.0,1.0,II
970219,0.0,1.0,II
970214B,0.009,0.991,II
970214A,0.0,1.0,II
970211B,0.0,1.0,II
970211A,0.0,1.0,II
970203B,0.0,1.0,II
970203,0.0,1.0,II
970202,0.001,0.999,II
970201B,0.994,0.006,I
970201A,0.0,1.0,II
970131B,0.0,1.0,II
970128B,0.0,1.0,II
970122,0.0,1.0,II
970120,0.0,1.0,II
970119,0.0,1.0,II
970117B,0.0,1.0,II
970110,0.047,0.953,II
970103,0.885,0.115,I
970101,0.0,1.0,II
961230,0.997,0.003,I
961228C,0.0,1.0,II
961228B,0.001,0.999,II
961228,0.0,1.0,II
961226,0.0,1.0,II
961225,0.002,0.998,II
961224C,0.0,1.0,II
961224B,0.078,0.922,II
961223B,0.0,1.0,II
961220,0.0,1.0,II
961218B,0.0,1.0,II
961218A,0.0,1.0,II
961216,0.0,1.0,II
961214,0.0,1.0,II
961212,0.685,0.315,I
961208A,0.0,1.0,II
961206,0.0,1.0,II
961202B,0.0,1.0,II
961126,0.0,1.0,II
961125C,0.0,1.0,II
961123,0.988,0.012,I
961113,0.998,0.002,I
961111B,0.0,1.0,II
961110B,0.005,0.995,II
961105,0.0,1.0,II
961102,0.0,1.0,II
961030,0.894,0.106,I
961029B,0.0,1.0,II
961027B,0.781,0.219,I
961027A,0.006,0.994,II
961026B,0.0,1.0,II
961026,0.0,1.0,II
961022B,0.0,1.0,II
961022,0.0,1.0,II
961020,0.949,0.051,I
961019,0.0,1.0,II
961017C,0.0,1.0,II
961017B,0.001,0.999,II
961017A,0.992,0.008,I
961015C,0.001,0.999,II
961009B,0.001,0.999,II
961009C,0.0,1.0,II
961008,0.001,0.999,II
961006,0.0,1.0,II
961002,0.0,1.0,II
961001,0.0,1.0,II
961001B,0.996,0.004,I
960929C,0.295,0.705,II
960929B,0.0,1.0,II
960927,0.0,1.0,II
960925,0.043,0.957,II
960924,0.001,0.999,II
960923B,0.0,1.0,II
960923,0.0,1.0,II
960921B,0.0,1.0,II
960921,0.0,1.0,II
960919,0.985,0.015,I
960917,0.0,1.0,II
960916E,0.0,1.0,II
960913B,0.001,0.999,II
960913,0.0,1.0,II
960912,0.001,0.999,II
960909,0.984,0.016,I
960908B,0.518,0.482,I
960908,0.0,1.0,II
960907A,0.0,1.0,II
960906B,0.0,1.0,II
960906A,0.998,0.002,I
960831,0.0,1.0,II
960831B,0.0,1.0,II
960830,0.0,1.0,II
960825,0.0,1.0,II
960824B,0.0,1.0,II
960819,0.0,1.0,II
960816,0.992,0.008,I
960815,0.0,1.0,II
960814,0.0,1.0,II
960813C,0.0,1.0,II
960813B,0.001,0.999,II
960812,0.0,1.0,II
960810D,0.268,0.732,II
960810A,0.0,1.0,II
960808,0.001,0.999,II
960807,0.0,1.0,II
960806B,0.0,1.0,II
960806,0.001,0.999,II
960805B,0.0,1.0,II
960805A,0.401,0.599,II
960804,0.0,1.0,II
960804B,0.67,0.33,I
960803,0.812,0.188,I
960803B,0.966,0.034,I
960802,0.0,1.0,II
960731C,0.026,0.974,II
960731,0.0,1.0,II
960730B,0.0,1.0,II
960730,0.0,1.0,II
960723A,0.0,1.0,II
960722,0.0,1.0,II
960722C,0.663,0.337,I
960722B,0.0,1.0,II
960716,0.0,1.0,II
960715C,0.0,1.0,II
960715B,0.0,1.0,II
960715,0.0,1.0,II
960713,0.0,1.0,II
960713B,0.965,0.035,I
960710,0.99,0.01,I
960708,0.947,0.053,I
960707C,0.0,1.0,II
960707B,0.0,1.0,II
960707A,0.001,0.999,II
960705,0.888,0.112,I
960704,0.489,0.511,II
960703C,0.014,0.986,II
960703B,0.0,1.0,II
960703A,0.0,1.0,II
960702B,0.0,1.0,II
960628,0.0,1.0,II
960625,0.0,1.0,II
960624,0.0,1.0,II
960624B,0.0,1.0,II
960623B,0.0,1.0,II
960623D,0.0,1.0,II
960623,0.0,1.0,II
960621B,0.0,1.0,II
960621C,0.0,1.0,II
960620,0.0,1.0,II
960617B,0.0,1.0,II
960617,0.0,1.0,II
960616C,0.992,0.008,I
960615C,0.342,0.658,II
960615B,0.993,0.007,I
960615,0.0,1.0,II
960614B,0.996,0.004,I
960613,0.0,1.0,II
960613B,0.0,1.0,II
960612,0.0,1.0,II
960610B,0.992,0.008,I
960610,0.0,1.0,II
960608B,0.854,0.146,I
960608,0.0,1.0,II
960607,0.0,1.0,II
960607B,0.995,0.005,I
960605B,0.0,1.0,II
960605,0.0,1.0,II
960604,0.0,1.0,II
960602B,0.87,0.13,I
960602,0.0,1.0,II
960601,0.0,1.0,II
960601B,0.0,1.0,II
960531B,0.0,1.0,II
960531,0.0,1.0,II
960530,0.0,1.0,II
960529,0.009,0.991,II
960528,0.0,1.0,II
960527,0.0,1.0,II
960525,0.0,1.0,II
960524,0.0,1.0,II
960524B,0.0,1.0,II
960524C,0.124,0.876,II
960523,0.009,0.991,II
960523B,0.579,0.421,I
960521B,0.006,0.994,II
960521,0.0,1.0,II
960519,0.942,0.058,I
960516,0.0,1.0,II
960516B,0.0,1.0,II
960515,0.777,0.223,I
960513,0.995,0.005,I
960512,0.989,0.011,I
960508B,0.0,1.0,II
960508,0.0,1.0,II
960507,0.598,0.402,I
960430,0.0,1.0,II
960428,0.0,1.0,II
960426,0.733,0.267,I
960425B,0.0,1.0,II
960420,0.0,1.0,II
960418C,0.0,1.0,II
960418B,0.0,1.0,II
960417,0.0,1.0,II
960416,0.0,1.0,II
960415C,0.0,1.0,II
960414,0.0,1.0,II
960412,0.001,0.999,II
960411,0.0,1.0,II
960409,0.0,1.0,II
960409B,0.0,1.0,II
960409C,0.0,1.0,II
960405,0.0,1.0,II
960405B,0.0,1.0,II
960403,0.0,1.0,II
960403B,0.0,1.0,II
960331,0.0,1.0,II
960331B,0.0,1.0,II
960330,0.0,1.0,II
960325A,0.95,0.05,I
960322B,0.0,1.0,II
960322A,0.0,1.0,II
960319,0.999,0.001,I
960316,0.0,1.0,II
960312B,0.996,0.004,I
960312,0.983,0.017,I
960311,0.993,0.007,I
960229,0.0,1.0,II
960229B,0.906,0.094,I
960221,0.0,1.0,II
960220,0.964,0.036,I
960219,0.0,1.0,II
960214,0.853,0.147,I
960210,0.001,0.999,II
960209,0.961,0.039,I
960207,0.902,0.098,I
960205,0.0,1.0,II
960205B,0.998,0.002,I
960202,0.0,1.0,II
960201,0.0,1.0,II
960130,0.985,0.015,I
960129,0.0,1.0,II
960124B,0.0,1.0,II
960124,0.0,1.0,II
960115,0.0,1.0,II
960114,0.0,1.0,II
960113,0.0,1.0,II
960112,0.916,0.084,I
960111,0.0,1.0,II
960106,0.0,1.0,II
960102,0.0,1.0,II
951228,0.0,1.0,II
951227,0.0,1.0,II
951224,0.0,1.0,II
951220,0.0,1.0,II
951219,0.006,0.994,II
951213,0.0,1.0,II
951211B,0.0,1.0,II
951211,0.924,0.076,I
951209,0.02,0.98,II
951208C,0.0,1.0,II
951208B,0.002,0.998,II
951207,0.0,1.0,II
951203,0.0,1.0,II
951202,0.0,1.0,II
951128,0.0,1.0,II
951127,0.0,1.0,II
951125,0.998,0.002,I
951124B,0.985,0.015,I
951124,0.0,1.0,II
951123,0.0,1.0,II
951121,0.0,1.0,II
951120,0.975,0.025,I
951120B,0.0,1.0,II
951119B,0.0,1.0,II
951119,0.0,1.0,II
951119C,0.0,1.0,II
951117B,0.99,0.01,I
951117,0.0,1.0,II
951116,0.0,1.0,II
951113,0.0,1.0,II
951112,0.0,1.0,II
951112B,0.995,0.005,I
951111,0.001,0.999,II
951110,0.985,0.015,I
951107B,0.0,1.0,II
951107,0.0,1.0,II
951107C,0.0,1.0,II
951104C,0.901,0.099,I
951104B,0.64,0.36,I
951104,0.0,1.0,II
951102B,0.0,1.0,II
951102,0.0,1.0,II
951102C,0.0,1.0,II
951101,0.97,0.03,I
951030C,0.836,0.164,I
951030B,0.0,1.0,II
951020,0.0,1.0,II
951019,0.0,1.0,II
951016B,0.0,1.0,II
951016,0.0,1.0,II
951015,0.0,1.0,II
951015B,0.999,0.001,I
951014,0.768,0.232,I
951014B,0.004,0.996,II
951013B,0.995,0.005,I
951013,0.0,1.0,II
951011,0.001,0.999,II
951007,0.001,0.999,II
951002,0.0,1.0,II
951001,0.001,0.999,II
950926,0.0,1.0,II
950922B,0.0,1.0,II
950921,0.0,1.0,II
950920,0.97,0.03,I
950919B,0.0,1.0,II
950918,0.0,1.0,II
950916,0.0,1.0,II
950916B,0.0,1.0,II
950911D,0.0,1.0,II
950911B,0.967,0.033,I
950909,0.0,1.0,II
950908B,0.99,0.01,I
950907,0.0,1.0,II
950904,0.0,1.0,II
950901C,0.995,0.005,I
950901,0.0,1.0,II
950830B,0.0,1.0,II
950830,0.749,0.251,I
950822B,0.0,1.0,II
950819,0.0,1.0,II
950818,0.0,1.0,II
950810,0.93,0.07,I
950808,0.0,1.0,II
950806B,0.944,0.056,I
950806,0.0,1.0,II
950805B,0.981,0.019,I
950805,0.483,0.517,II
950804B,0.855,0.145,I
950803,0.0,1.0,II
950802,0.999,0.001,I
950801,0.656,0.344,I
950730,0.0,1.0,II
950728,0.0,1.0,II
950726,0.0,1.0,II
950718,0.001,0.999,II
950716,0.997,0.003,I
950714,0.964,0.036,I
950713,0.0,1.0,II
950711,0.003,0.997,II
950706,0.0,1.0,II
950701B,0.0,1.0,II
950630,0.0,1.0,II
950629,0.0,1.0,II
950625,0.0,1.0,II
950624,0.0,1.0,II
950620,0.02,0.98,II
950612,0.869,0.131,I
950611,0.664,0.336,I
950610B,0.997,0.003,I
950610,0.0,1.0,II
950608,0.0,1.0,II
950602,0.0,1.0,II
950531,0.0,1.0,II
950530,0.0,1.0,II
950529,0.937,0.063,I
950526,0.643,0.357,I
950524,0.0,1.0,II
950523,0.0,1.0,II
950522,0.0,1.0,II
950521,0.0,1.0,II
950520,0.996,0.004,I
950517,0.0,1.0,II
950510,0.0,1.0,II
950509,0.0,1.0,II
950506,0.0,1.0,II
950505,0.627,0.373,I
950503,0.682,0.318,I
950502,0.072,0.928,II
950430B,0.0,1.0,II
950430,0.0,1.0,II
950425,0.001,0.999,II
950421,0.0,1.0,II
950420,0.0,1.0,II
950419,0.0,1.0,II
950418,0.0,1.0,II
950417,0.0,1.0,II
950416B,0.99,0.01,I
950416,0.0,1.0,II
950414,0.965,0.035,I
950413,0.0,1.0,II
950412,0.0,1.0,II
950410,0.283,0.717,II
950405B,0.331,0.669,II
950405,0.002,0.998,II
950403B,0.0,1.0,II
950401B,0.0,1.0,II
950401,0.0,1.0,II
950328,0.934,0.066,I
950327,0.0,1.0,II
950327B,0.0,1.0,II
950325,0.0,1.0,II
950325B,0.0,1.0,II
950321,0.571,0.429,I
950320,0.011,0.989,II
950317B,0.972,0.028,I
950317,0.0,1.0,II
950317C,0.0,1.0,II
950311,0.0,1.0,II
950305,0.0,1.0,II
950301,0.0,1.0,II
950225B,0.999,0.001,I
950223,0.001,0.999,II
950221B,0.986,0.014,I
950221,0.001,0.999,II
950216,0.997,0.003,I
950211C,0.0,1.0,II
950211B,0.0,1.0,II
950211,0.773,0.227,I
950210,0.228,0.772,II
950208,0.0,1.0,II
950207,0.0,1.0,II
950206,0.008,0.992,II
950206B,0.0,1.0,II
950130,0.993,0.007,I
950129B,0.665,0.335,I
950129,0.005,0.995,II
950123,0.174,0.826,II
950120,0.0,1.0,II
950119,0.0,1.0,II
950118,0.0,1.0,II
950115B,0.968,0.032,I
950115,0.0,1.0,II
950114,0.0,1.0,II
950111B,0.0,1.0,II
950111,0.0,1.0,II
950110,0.0,1.0,II
950108,0.963,0.037,I
950105,0.0,1.0,II
950104,0.0,1.0,II
950103,0.955,0.045,I
950102,0.571,0.429,I
950102B,0.0,1.0,II
950101,0.951,0.049,I
941230,0.0,1.0,II
941230B,0.444,0.556,II
941229B,0.992,0.008,I
941228,0.0,1.0,II
941222,0.0,1.0,II
941218,0.925,0.075,I
941217,0.0,1.0,II
941215B,0.0,1.0,II
941215,0.0,1.0,II
941214,0.0,1.0,II
941203,0.946,0.054,I
941202,0.0,1.0,II
941128,0.0,1.0,II
941126B,0.0,1.0,II
941126C,0.999,0.001,I
941123,0.018,0.982,II
941123B,0.989,0.011,I
941122,0.0,1.0,II
941121,0.0,1.0,II
941119,0.001,0.999,II
941116,0.018,0.982,II
941115,0.002,0.998,II
941114,0.002,0.998,II
941113,0.99,0.01,I
941111,0.001,0.999,II
941110,0.0,1.0,II
941109,0.0,1.0,II
941031,0.003,0.997,II
941031C,0.0,1.0,II
941031B,0.971,0.029,I
941026B,0.0,1.0,II
941026,0.001,0.999,II
941023B,0.0,1.0,II
941023A,0.0,1.0,II
941020,0.0,1.0,II
941020B,0.0,1.0,II
941018B,0.0,1.0,II
941018,0.0,1.0,II
941017B,0.0,1.0,II
941017A,0.0,1.0,II
941014B,0.0,1.0,II
941014A,0.0,1.0,II
941012,0.0,1.0,II
941011,0.0,1.0,II
941009,0.0,1.0,II
941008,0.0,1.0,II
941006,0.0,1.0,II
941005B,0.956,0.044,I
941005,0.0,1.0,II
941003,0.626,0.374,I
941003B,0.0,1.0,II
940925,0.0,1.0,II
940921,0.001,0.999,II
940921B,0.0,1.0,II
940919,0.0,1.0,II
940918,0.992,0.008,I
940917,0.0,1.0,II
940915,0.0,1.0,II
940913,0.001,0.999,II
940911,0.0,1.0,II
940910B,0.0,1.0,II
940910,0.0,1.0,II
940909,0.009,0.991,II
940907,0.0,1.0,II
940905,0.0,1.0,II
940904,0.0,1.0,II
940902B,0.0,1.0,II
940902,0.996,0.004,I
940831,0.192,0.808,II
940830B,0.0,1.0,II
940830,0.0,1.0,II
940829,0.0,1.0,II
940828,0.038,0.962,II
940827B,0.0,1.0,II
940826,0.0,1.0,II
940825,0.957,0.043,I
940823C,0.0,1.0,II
940823,0.0,1.0,II
940823B,0.0,1.0,II
940822,0.0,1.0,II
940821,0.0,1.0,II
940821B,0.0,1.0,II
940819,0.0,1.0,II
940817,0.0,1.0,II
940816,0.0,1.0,II
940814,0.0,1.0,II
940812C,0.917,0.083,I
940812,0.0,1.0,II
940812B,0.001,0.999,II
940811,0.968,0.032,I
940810,0.0,1.0,II
940809,0.624,0.376,I
940808,0.99,0.01,I
940806,0.002,0.998,II
940806B,0.0,1.0,II
940803B,0.0,1.0,II
940731,0.0,1.0,II
940730,0.0,1.0,II
940728B,0.0,1.0,II
940728,0.0,1.0,II
940728C,0.0,1.0,II
940726,0.0,1.0,II
940724,0.947,0.053,I
940722,0.0,1.0,II
940720,0.0,1.0,II
940717C,0.002,0.998,II
940717,0.772,0.228,I
940716B,0.0,1.0,II
940716,0.0,1.0,II
940715B,0.0,1.0,II
940714C,0.957,0.043,I
940714B,0.0,1.0,II
940714,0.0,1.0,II
940713,0.0,1.0,II
940712,0.995,0.005,I
940711,0.0,1.0,II
940710,0.0,1.0,II
940710B,0.0,1.0,II
940709,0.0,1.0,II
940708,0.0,1.0,II
940708C,0.976,0.024,I
940706,0.0,1.0,II
940703A,0.0,1.0,II
940702,0.0,1.0,II
940701,0.0,1.0,II
940628,0.927,0.073,I
940623D,0.994,0.006,I
940623,0.0,1.0,II
940623B,0.0,1.0,II
940622,0.001,0.999,II
940621B,0.089,0.911,II
940621C,0.992,0.008,I
940621,0.0,1.0,II
940619,0.0,1.0,II
940616,0.0,1.0,II
940616B,0.0,1.0,II
940614,0.0,1.0,II
940613,0.953,0.047,I
940611,0.0,1.0,II
940606,0.0,1.0,II
940605,0.0,1.0,II
940604,0.001,0.999,II
940602,0.0,1.0,II
940602B,0.0,1.0,II
940530,0.0,1.0,II
940529C,0.0,1.0,II
940529B,0.0,1.0,II
940529D,0.0,1.0,II
940527,0.0,1.0,II
940527B,0.93,0.07,I
940526,0.0,1.0,II
940526B,0.001,0.999,II
940526C,0.0,1.0,II
940524C,0.0,1.0,II
940524B,0.001,0.999,II
940521,0.999,0.001,I
940521C,0.0,1.0,II
940521B,0.0,1.0,II
940520,0.0,1.0,II
940516,0.0,1.0,II
940515,0.043,0.957,II
940515B,0.879,0.121,I
940512B,0.96,0.04,I
940512C,0.961,0.039,I
940507,0.993,0.007,I
940506,0.997,0.003,I
940504,0.0,1.0,II
940503,0.0,1.0,II
940429,0.0,1.0,II
940428,0.748,0.252,I
940427,0.0,1.0,II
940426,0.0,1.0,II
940425C,0.0,1.0,II
940425,0.0,1.0,II
940424,0.0,1.0,II
940423,0.002,0.998,II
940419,0.001,0.999,II
940419B,0.0,1.0,II
940415,0.904,0.096,I
940415B,0.0,1.0,II
940414B,0.0,1.0,II
940414,0.0,1.0,II
940413B,0.0,1.0,II
940413,0.0,1.0,II
940413C,0.0,1.0,II
940412,0.0,1.0,II
940410,0.0,1.0,II
940410B,0.988,0.012,I
940409,0.0,1.0,II
940407,0.0,1.0,II
940406,0.0,1.0,II
940331,0.0,1.0,II
940331B,0.002,0.998,II
940330B,0.006,0.994,II
940329B,0.0,1.0,II
940329,0.778,0.222,I
940328,0.001,0.999,II
940327,0.0,1.0,II
940326,0.983,0.017,I
940323,0.002,0.998,II
940321,0.001,0.999,II
940319,0.0,1.0,II
940314,0.0,1.0,II
940313,0.0,1.0,II
940312B,0.986,0.014,I
940312,0.0,1.0,II
940307,0.0,1.0,II
940306,0.0,1.0,II
940305C,0.0,1.0,II
940305B,0.774,0.226,I
940305,0.087,0.913,II
940303,0.001,0.999,II
940302,0.0,1.0,II
940301,0.0,1.0,II
940228B,0.0,1.0,II
940228A,0.0,1.0,II
940227,0.022,0.978,II
940226,0.008,0.992,II
940226C,0.725,0.275,I
940226B,0.0,1.0,II
940224,0.99,0.01,I
940223,0.001,0.999,II
940222,0.001,0.999,II
940219,0.715,0.285,I
940217,0.0,1.0,II
940217B,0.0,1.0,II
940216,0.97,0.03,I
940214B,0.002,0.998,II
940214C,0.994,0.006,I
940214D,0.992,0.008,I
940211,0.0,1.0,II
940210,0.0,1.0,II
940209,0.002,0.998,II
940207B,0.995,0.005,I
940207,0.954,0.046,I
940206B,0.002,0.998,II
940206,0.0,1.0,II
940203,0.0,1.0,II
940201B,0.636,0.364,I
940129,0.001,0.999,II
940128,0.001,0.999,II
940128B,0.51,0.49,I
940126,0.0,1.0,II
940124,0.964,0.036,I
940120B,0.001,0.999,II
940120,0.0,1.0,II
940119B,0.0,1.0,II
940118,0.0,1.0,II
940115,0.0,1.0,II
940112,0.998,0.002,I
940112B,0.0,1.0,II
940111,0.0,1.0,II
940110B,0.0,1.0,II
940110,0.0,1.0,II
940108,0.996,0.004,I
940103,0.0,1.0,II
940102,0.0,1.0,II
940101,0.559,0.441,I
940101D,0.0,1.0,II
940101C,0.0,1.0,II
931230,0.0,1.0,II
931229,0.996,0.004,I
931226,0.0,1.0,II
931225,0.0,1.0,II
931223,0.0,1.0,II
931222,0.002,0.998,II
931221B,0.991,0.009,I
931221A,0.0,1.0,II
931219,0.0,1.0,II
931218,0.0,1.0,II
931217,0.0,1.0,II
931215B,0.999,0.001,I
931212,0.0,1.0,II
931211,0.969,0.031,I
931209,0.0,1.0,II
931206,0.0,1.0,II
931206B,0.002,0.998,II
931205,0.987,0.013,I
931203,0.0,1.0,II
931128,0.0,1.0,II
931128C,0.0,1.0,II
931128B,0.0,1.0,II
931127,0.0,1.0,II
931126B,0.0,1.0,II
931120,0.989,0.011,I
931118,0.037,0.963,II
931117,0.0,1.0,II
931115,0.0,1.0,II
931114,0.0,1.0,II
931113B,0.97,0.03,I
931113,0.008,0.992,II
931112,0.0,1.0,II
931110,0.0,1.0,II
931108,0.0,1.0,II
931106,0.002,0.998,II
931101B,0.989,0.011,I
931101,0.999,0.001,I
931031,0.006,0.994,II
931030B,0.003,0.997,II
931030C,0.0,1.0,II
931026,0.0,1.0,II
931024,0.0,1.0,II
931023,0.0,1.0,II
931022,0.962,0.038,I
931021B,0.993,0.007,I
931019,0.0,1.0,II
931016B,0.0,1.0,II
931014,0.0,1.0,II
931014B,0.074,0.926,II
931013,0.68,0.32,I
931013B,0.0,1.0,II
931008B,0.0,1.0,II
931008C,0.0,1.0,II
931005,0.59,0.41,I
931003,0.0,1.0,II
931001,0.0,1.0,II
930927,0.0,1.0,II
930926,0.0,1.0,II
930922,0.0,1.0,II
930922B,0.977,0.023,I
930916,0.0,1.0,II
930914,0.0,1.0,II
930913,0.995,0.005,I
930913B,0.0,1.0,II
930911,0.107,0.893,II
930910,0.0,1.0,II
930909,0.0,1.0,II
930905B,0.0,1.0,II
930905,0.889,0.111,I
930903C,0.713,0.287,I
930903,0.084,0.916,II
930903B,0.0,1.0,II
930902B,0.0,1.0,II
930901,0.0,1.0,II
930828,0.0,1.0,II
930826,0.94,0.06,I
930824,0.954,0.046,I
930822,0.0,1.0,II
930820,0.0,1.0,II
930819,0.0,1.0,II
930811,0.967,0.033,I
930809B,0.994,0.006,I
930807,0.0,1.0,II
930805,0.0,1.0,II
930801,0.0,1.0,II
930731,0.0,1.0,II
930730,0.0,1.0,II
930725B,0.985,0.015,I
930724C,0.0,1.0,II
930724,0.0,1.0,II
930721C,0.37,0.63,II
930721,0.0,1.0,II
930721B,0.0,1.0,II
930720B,0.0,1.0,II
930720A,0.0,1.0,II
930719B,0.961,0.039,I
930719,0.95,0.05,I
930715,0.0,1.0,II
930714,0.0,1.0,II
930711,0.0,1.0,II
930711D,0.0,1.0,II
930711C,0.0,1.0,II
930711B,0.0,1.0,II
930710,0.0,1.0,II
930709B,0.0,1.0,II
930709,0.0,1.0,II
930708,0.0,1.0,II
930708C,0.864,0.136,I
930706B,0.0,1.0,II
930706,0.008,0.992,II
930705B,0.0,1.0,II
930705,0.0,1.0,II
930704,0.0,1.0,II
930701B,0.003,0.997,II
930701,0.0,1.0,II
930627,0.0,1.0,II
930623,0.687,0.313,I
930621B,0.0,1.0,II
930619,0.0,1.0,II
930614C,0.998,0.002,I
930614B,0.0,1.0,II
930614,0.0,1.0,II
930613,0.0,1.0,II
930612D,0.0,1.0,II
930612,0.0,1.0,II
930610,0.0,1.0,II
930609B,0.999,0.001,I
930609,0.0,1.0,II
930608,0.906,0.094,I
930608B,0.0,1.0,II
930607,0.0,1.0,II
930606,0.957,0.043,I
930606B,0.0,1.0,II
930605,0.0,1.0,II
930605B,0.993,0.007,I
930603,0.0,1.0,II
930602B,0.0,1.0,II
930602,0.0,1.0,II
930601,0.97,0.03,I
930531,0.0,1.0,II
930530B,0.984,0.016,I
930529,0.973,0.027,I
930528,0.046,0.954,II
930526,0.685,0.315,I
930524B,0.288,0.712,II
930521,0.0,1.0,II
930519,0.0,1.0,II
930518,0.0,1.0,II
930517,0.0,1.0,II
930517B,0.0,1.0,II
930514B,0.0,1.0,II
930506B,0.959,0.041,I
930506,0.001,0.999,II
930506C,0.0,1.0,II
930503C,0.09,0.91,II
930503D,0.956,0.044,I
930503B,0.0,1.0,II
930503,0.0,1.0,II
930430,0.0,1.0,II
930428,0.872,0.128,I
930425A,0.353,0.647,II
930425B,0.0,1.0,II
930424,0.0,1.0,II
930421,0.984,0.016,I
930420,0.003,0.997,II
930420B,0.0,1.0,II
930418B,0.0,1.0,II
930416,0.0,1.0,II
930415,0.0,1.0,II
930410,0.0,1.0,II
930405C,0.997,0.003,I
930405,0.0,1.0,II
930404,0.305,0.695,II
930331B,0.0,1.0,II
930331A,0.002,0.998,II
930329,0.998,0.002,I
930326,0.013,0.987,II
930326B,0.0,1.0,II
930324,0.984,0.016,I
930318B,0.0,1.0,II
930317,0.0,1.0,II
930316,0.0,1.0,II
930315,0.0,1.0,II
930313,0.0,1.0,II
930311,0.0,1.0,II
930310,0.0,1.0,II
930309B,0.0,1.0,II
930309A,0.0,1.0,II
930305B,0.814,0.186,I
930305,0.0,1.0,II
930304,0.312,0.688,II
930302,0.0,1.0,II
930301,0.0,1.0,II
930221,0.001,0.999,II
930220,0.998,0.002,I
930219E,0.77,0.23,I
930219C,0.0,1.0,II
930219B,0.009,0.991,II
930219D,0.0,1.0,II
930219,0.98,0.02,I
930217,0.0,1.0,II
930214B,0.0,1.0,II
930214C,0.0,1.0,II
930214,0.0,1.0,II
930213B,0.0,1.0,II
930213,0.0,1.0,II
930212,0.0,1.0,II
930210,0.0,1.0,II
930206B,0.0,1.0,II
930206,0.98,0.02,I
930204,0.958,0.042,I
930203B,0.989,0.011,I
930203,0.0,1.0,II
930203C,0.994,0.006,I
930201,0.0,1.0,II
930201B,0.688,0.312,I
930131B,0.0,1.0,II
930131,0.036,0.964,II
930127,0.0,1.0,II
930127B,0.0,1.0,II
930125,0.968,0.032,I
930124,0.993,0.007,I
930123,0.0,1.0,II
930122,0.26,0.74,II
930121B,0.0,1.0,II
930120,0.0,1.0,II
930114B,0.0,1.0,II
930113C,0.604,0.396,I
930113,0.0,1.0,II
930110B,0.789,0.211,I
930110,0.592,0.408,I
930108,0.0,1.0,II
930106B,0.0,1.0,II
930106C,0.0,1.0,II
930104B,0.917,0.083,I
930103,0.97,0.03,I
930102,0.002,0.998,II
921230C,0.004,0.996,II
921230B,0.0,1.0,II
921230A,0.0,1.0,II
921227,0.0,1.0,II
921222,0.0,1.0,II
921219,0.542,0.458,I
921218,0.0,1.0,II
921217,0.001,0.999,II
921216,0.005,0.995,II
921214,0.945,0.055,I
921211,0.0,1.0,II
921209,0.0,1.0,II
921208,0.0,1.0,II
921207,0.001,0.999,II
921207B,0.0,1.0,II
921206,0.003,0.997,II
921206B,0.0,1.0,II
921205,0.0,1.0,II
921203,0.0,1.0,II
921128,0.0,1.0,II
921127,0.0,1.0,II
921123B,0.955,0.045,I
921123,0.001,0.999,II
921118,0.0,1.0,II
921115,0.507,0.493,I
921112,0.0,1.0,II
921110,0.0,1.0,II
921109,0.002,0.998,II
921108,0.756,0.244,I
921102,0.0,1.0,II
921102B,0.941,0.059,I
921102C,0.306,0.694,II
921101,0.001,0.999,II
921031,0.001,0.999,II
921030B,0.93,0.07,I
921029,0.0,1.0,II
921029B,0.0,1.0,II
921023B,0.971,0.029,I
921022,0.001,0.999,II
921021,0.0,1.0,II
921017,0.0,1.0,II
921015,0.0,1.0,II
921008,0.0,1.0,II
921003,0.0,1.0,II
921002,0.996,0.004,I
921001B,0.966,0.034,I
921001,0.0,1.0,II
920925,0.0,1.0,II
920924,0.005,0.995,II
920917,0.001,0.999,II
920913,0.0,1.0,II
920912,0.0,1.0,II
920902,0.001,0.999,II
920901,0.0,1.0,II
920830,0.0,1.0,II
920818,0.934,0.066,I
920816,0.0,1.0,II
920814B,0.003,0.997,II
920814,0.0,1.0,II
920813,0.0,1.0,II
920812B,0.0,1.0,II
920811,0.389,0.611,II
920808,0.951,0.049,I
920806,0.001,0.999,II
920804B,0.0,1.0,II
920804C,0.0,1.0,II
920804,0.998,0.002,I
920803,0.0,1.0,II
920802,0.0,1.0,II
920801,0.0,1.0,II
920730,0.0,1.0,II
920730B,0.0,1.0,II
920723,0.0,1.0,II
920722,0.122,0.878,II
920721,0.0,1.0,II
920721D,0.0,1.0,II
920720B,0.0,1.0,II
920720,0.0,1.0,II
920718,0.0,1.0,II
920718B,0.0,1.0,II
920717B,0.0,1.0,II
920715,0.0,1.0,II
920714B,0.0,1.0,II
920714,0.0,1.0,II
920711B,0.374,0.626,II
920710,0.0,1.0,II
920708,0.001,0.999,II
920707,0.0,1.0,II
920701,0.015,0.985,II
920628,0.0,1.0,II
920627,0.0,1.0,II
920624,0.0,1.0,II
920622C,0.967,0.033,I
920622B,0.0,1.0,II
920622,0.0,1.0,II
920622D,0.983,0.017,I
920620C,0.0,1.0,II
920620,0.0,1.0,II
920620B,0.924,0.076,I
920619B,0.0,1.0,II
920619,0.0,1.0,II
920618,0.0,1.0,II
920617C,0.0,1.0,II
920617,0.0,1.0,II
920617B,0.0,1.0,II
920615B,0.0,1.0,II
920615C,0.0,1.0,II
920613,0.0,1.0,II
920610,0.0,1.0,II
920609,0.0,1.0,II
920608,0.001,0.999,II
920607,0.0,1.0,II
920606,0.985,0.015,I
920605,0.459,0.541,II
920526,0.0,1.0,II
920525C,0.0,1.0,II
920525,0.001,0.999,II
920525B,0.0,1.0,II
920524,0.0,1.0,II
920520,0.0,1.0,II
920518,0.0,1.0,II
920517,0.0,1.0,II
920513,0.0,1.0,II
920511B,0.0,1.0,II
920511C,0.0,1.0,II
920511A,0.001,0.999,II
920509,0.0,1.0,II
920508,0.974,0.026,I
920505,0.0,1.0,II
920503,0.0,1.0,II
920502C,0.001,0.999,II
920502,0.0,1.0,II
920430,0.0,1.0,II
920423B,0.0,1.0,II
920423,0.967,0.033,I
920420,0.0,1.0,II
920419,0.0,1.0,II
920419B,0.0,1.0,II
920414,0.737,0.263,I
920414B,0.0,1.0,II
920413,0.0,1.0,II
920408,0.0,1.0,II
920406,0.0,1.0,II
920405,0.0,1.0,II
920331,0.0,1.0,II
920328,0.0,1.0,II
920325B,0.505,0.495,I
920323,0.0,1.0,II
920318,0.0,1.0,II
920314B,0.213,0.787,II
920311,0.0,1.0,II
920310,0.0,1.0,II
920308A,0.003,0.997,II
920307,0.0,1.0,II
920305B,0.509,0.491,I
920303B,0.94,0.06,I
920302B,0.0,1.0,II
920301,0.0,1.0,II
920229B,0.0,1.0,II
920228,0.0,1.0,II
920227B,0.0,1.0,II
920227C,0.0,1.0,II
920227,0.001,0.999,II
920226,0.0,1.0,II
920226B,0.0,1.0,II
920224B,0.939,0.061,I
920224,0.0,1.0,II
920221,0.0,1.0,II
920218,0.0,1.0,II
920218B,0.0,1.0,II
920216,0.0,1.0,II
920216B,0.739,0.261,I
920214,0.0,1.0,II
920212,0.0,1.0,II
920210,0.0,1.0,II
920210C,0.0,1.0,II
920209B,0.0,1.0,II
920205,0.588,0.412,I
920203,0.0,1.0,II
920130,0.0,1.0,II
920127,0.0,1.0,II
920121,0.993,0.007,I
920120,0.0,1.0,II
920116,0.004,0.996,II
920114,0.0,1.0,II
920110B,0.0,1.0,II
920110C,0.1,0.9,II
920110A,0.0,1.0,II
920105,0.0,1.0,II
911228,0.0,1.0,II
911227,0.0,1.0,II
911226,0.79,0.21,I
911225B,0.0,1.0,II
911225,0.0,1.0,II
911224C,0.0,1.0,II
911224,0.114,0.886,II
911223,0.0,1.0,II
911221,0.0,1.0,II
911219,0.0,1.0,II
911219B,0.0,1.0,II
911217B,0.0,1.0,II
911217,0.0,1.0,II
911213,0.0,1.0,II
911210,0.0,1.0,II
911209,0.0,1.0,II
911209C,0.0,1.0,II
911209B,0.967,0.033,I
911208B,0.0,1.0,II
911208,0.002,0.998,II
911207,0.0,1.0,II
911205,0.0,1.0,II
911204,0.0,1.0,II
911202A,0.0,1.0,II
911129,0.424,0.576,II
911129B,0.995,0.005,I
911128,0.0,1.0,II
911127B,0.0,1.0,II
911127C,0.0,1.0,II
911127A,0.0,1.0,II
911125,0.0,1.0,II
911123,0.0,1.0,II
911123B,0.431,0.569,II
911120,0.108,0.892,II
911120B,0.982,0.018,I
911119,0.992,0.008,I
911119B,0.0,1.0,II
911118B,0.0,1.0,II
911118A,0.0,1.0,II
911117,0.281,0.719,II
911111B,0.0,1.0,II
911111,0.0,1.0,II
911111C,0.0,1.0,II
911110,0.0,1.0,II
911109,0.0,1.0,II
911106B,0.0,1.0,II
911104,0.0,1.0,II
911031B,0.001,0.999,II
911031A,0.001,0.999,II
911027B,0.0,1.0,II
911027,0.003,0.997,II
911026,0.0,1.0,II
911025,0.987,0.013,I
911025B,0.506,0.494,I
911024,0.0,1.0,II
911022,0.0,1.0,II
911019,0.795,0.205,I
911016,0.0,1.0,II
911016B,0.027,0.973,II
911007,0.949,0.051,I
911005,0.0,1.0,II
911004,0.022,0.978,II
911002,0.506,0.494,I
911001,0.019,0.981,II
910930,0.0,1.0,II
910930B,0.0,1.0,II
910929,0.996,0.004,I
910928B,0.842,0.158,I
910928,0.998,0.002,I
910927,0.0,1.0,II
910927B,0.0,1.0,II
910926B,0.0,1.0,II
910926,0.0,1.0,II
910925,0.0,1.0,II
910923,0.0,1.0,II
910918,0.0,1.0,II
910916,0.998,0.002,I
910914,0.001,0.999,II
910912,0.819,0.181,I
910908,0.0,1.0,II
910907,0.0,1.0,II
910905,0.0,1.0,II
910904,0.0,1.0,II
910903,0.0,1.0,II
910902,0.0,1.0,II
910829,0.002,0.998,II
910828,0.435,0.565,II
910827,0.956,0.044,I
910823,0.0,1.0,II
910821,0.0,1.0,II
910818,0.0,1.0,II
910817,0.0,1.0,II
910816,0.0,1.0,II
910816B,0.0,1.0,II
910815,0.0,1.0,II
910814A,0.003,0.997,II
910814B,0.996,0.004,I
910814C,0.0,1.0,II
910813,0.0,1.0,II
910809,0.001,0.999,II
910809B,0.0,1.0,II
910809C,0.001,0.999,II
910807,0.0,1.0,II
910805,0.0,1.0,II
910802B,0.0,1.0,II
910802,0.83,0.17,I
910730,0.0,1.0,II
910730B,0.0,1.0,II
910725B,0.0,1.0,II
910725,0.335,0.665,II
910722,0.963,0.037,I
910721,0.0,1.0,II
910721B,0.0,1.0,II
910719,0.011,0.989,II
910718,0.333,0.667,II
910718C,0.0,1.0,II
910718B,0.0,1.0,II
910717B,0.511,0.489,I
910717,0.0,1.0,II
910715,0.0,1.0,II
910714,0.001,0.999,II
910713,0.0,1.0,II
910712,0.0,1.0,II
910711,0.956,0.044,I
910710,0.639,0.361,I
910709,0.0,1.0,II
910708,0.0,1.0,II
910706,0.0,1.0,II
910705,0.953,0.047,I
910705B,0.993,0.007,I
910703,0.964,0.036,I
910702,0.989,0.011,I
910702B,0.0,1.0,II
910701,0.0,1.0,II
910630,0.0,1.0,II
910629,0.0,1.0,II
910629B,0.0,1.0,II
910627,0.0,1.0,II
910626,0.353,0.647,II
910625,0.708,0.292,I
910622,0.0,1.0,II
910621,0.0,1.0,II
910621B,0.0,1.0,II
910620B,0.001,0.999,II
910620,0.0,1.0,II
910619,0.0,1.0,II
910616,0.724,0.276,I
910614B,0.0,1.0,II
910612,0.0,1.0,II
910609,0.936,0.064,I
910608,0.588,0.412,I
910607,0.993,0.007,I
910607B,0.0,1.0,II
910602,0.0,1.0,II
910601,0.0,1.0,II
910529,0.0,1.0,II
910528,0.0,1.0,II
910526,0.984,0.016,I
910526B,0.0,1.0,II
910525,0.0,1.0,II
910523B,0.0,1.0,II
910523,0.0,1.0,II
910522,0.0,1.0,II
910521,0.822,0.178,I
910521B,0.0,1.0,II
910518B,0.0,1.0,II
910518,0.956,0.044,I
910517B,0.0,1.0,II
910512,0.994,0.006,I
910511,0.0,1.0,II
910509,0.0,1.0,II
910507,0.0,1.0,II
910505,0.0,1.0,II
910503,0.0,1.0,II
910502B,0.989,0.011,I
910501,0.0,1.0,II
910430,0.0,1.0,II
910429,0.0,1.0,II
910427,0.0,1.0,II
910426,0.0,1.0,II
910425B,0.0,1.0,II
910425A,0.0,1.0,II
910424,0.002,0.998,II
910423,0.0,1.0,II
910421,0.0,1.0,II
